Cumulant mapping as the basis of multi-dimensional spectrometry

Cumulant mapping employs a statistical reconstruction of the whole by sampling its parts. The theory developed in this work formalises and extends ad hoc methods of `multi-fold' or `multi-dimensional' covariance mapping. Explicit formulae have been derived for the expected values of up to the 6th cumulant and the variance has been calculated for up to the 4th cumulant. A method of extending these formulae to higher cumulants has been described. The formulae take into account reduced fragment detection efficiency and a background from uncorrelated events. Number of samples needed for suppressing the statistical noise to a required level can be estimated using Matlab code included in Supplemental Material. The theory can be used to assess the experimental feasibility of studying molecular fragmentations induced by femtosecond or x-ray free-electron lasers. It is also relevant for extending the conventional mass spectrometry of biomolecules to multiple dimensions.

==> anc/CuMap21d3.m <==
% CuMap21d3 - figure plotting for the "Cumulant Mapping..." paper
% 
% Copyright 2021-22 Leszek Frasinski, Imperial College London
%  **********************************************************************
%% Variables
% n      - cumulant order, 1-4
% N      - number of samples
% lambda - signal in units of expected number of parents
% eta    - detector quantum efficiency, 0-100%
% E, V   - expected value and variance of the cumulant for N = 1
% NS     - noise-to-signal ratio per sample
% NSN    - noise-to-signal ratio at N samples
% ___#   - a variable for figure #
%
% Files required: cumul21d3.m
% [fList,pList] = matlab.codetools.requiredFilesAndProducts('CuMap21d3.m');
%% Initialisation
clear
% propN  = 'WindowStyle'; propV = 'docked'; % set(gcf, propN,propV)
propN  = 'Position';    propV = [2 32 960 960];

% style structure
st.FN = 'Helvetica';   % font name
st.FS = [20 24 22];    % font size: scales, ax. labels, legend/text
st.LW = [1.5 2.5 1.5]; % line widths: scales, plots, contours
st.MS = 22;            % marker size
st.TL = 12;            % tick length
st.axPos = [0.11 0.11 0.85 0.85;
            0.11 0.08 0.85 0.90]; % axis position: 2D/3D plots
st.axCol = 1.0*[1.0 1.0 1.0];     % axis colour
st.bgCol = 1.0*[1.0 1.0 1.0];     % background colour
st.liCol = [0.3  0.0  0.7;
            0.0  0.5  0.9;
            0.0  0.6  0.0;
            0.9  0.2  0.0;
            0.4  0.4  0.4];       % line colours + contour
st.alpha = 0.7;                   % surface transparency

% colour map for 3D plots
alps3 = [0         0    1.0000
         0    0.1111    1.0000
         0    0.2222    1.0000
         0    0.3333    1.0000
         0    0.4444    1.0000
         0    0.5556    1.0000
         0    0.6667    1.0000
         0    0.7778    1.0000
         0    0.8889    1.0000
         0    1.0000    1.0000
         0    0.9455    0.9091
         0    0.8909    0.8182
         0    0.8364    0.7273
         0    0.7818    0.6364
         0    0.7273    0.5455
         0    0.6727    0.4545
         0    0.6182    0.3636
         0    0.5636    0.2727
         0    0.5091    0.1818
         0    0.4545    0.0909
         0    0.4000         0
    0.0667    0.4400         0
    0.1333    0.4800         0
    0.2000    0.5200         0
    0.2667    0.5600         0
    0.3333    0.6000         0
    0.4000    0.6400         0
    0.4667    0.6800         0
    0.5333    0.7200         0
    0.6000    0.7600         0
    0.6667    0.8000         0
    0.7333    0.8400         0
    0.8000    0.8800         0
    0.8667    0.9200         0
    0.9333    0.9600         0
    1.0000    1.0000         0
    0.9924    0.9412         0
    0.9848    0.8824         0
    0.9772    0.8235         0
    0.9696    0.7647         0
    0.9619    0.7059         0
    0.9543    0.6471         0
    0.9467    0.5882         0
    0.9391    0.5294         0
    0.9315    0.4706         0
    0.9239    0.4118         0
    0.9163    0.3529         0
    0.9087    0.2941         0
    0.9010    0.2353         0
    0.8934    0.1765         0
    0.8858    0.1176         0
    0.8782    0.0588         0
    0.8706         0         0
    0.8824    0.0909    0.0909
    0.8941    0.1818    0.1818
    0.9059    0.2727    0.2727
    0.9176    0.3636    0.3636
    0.9294    0.4545    0.4545
    0.9412    0.5455    0.5455
    0.9529    0.6364    0.6364
    0.9647    0.7273    0.7273
    0.9765    0.8182    0.8182
    0.9882    0.9091    0.9091
    1.0000    1.0000    1.0000];
%% Fig 3 - Noise(lambda), eta = 100%, zeta = 0
eta3 = 1;
zeta3 = 0;
lambda1D3 = linspace(0, 3, 301);
NS3 = zeros([length(lambda1D3), 4]);  % noise-to-signal ratio
for n = 1:4
  [E, V] = cumul21d3(n, lambda1D3);
  NS3(:,n) = sqrt(V)./E;
end

figure(3), clf, set(gcf, propN,propV)
set(gcf, 'Color',st.bgCol)
hold on
for n = 1:4
  plot(lambda1D3, NS3(:,n), 'Color',st.liCol(n,:), 'LineWidth',st.LW(2))
end
hold off
% xlim([0  1])
% ylim([0 20])
set(gca, 'FontName',st.FN, 'FontSize',st.FS(1), 'LineWidth',st.LW(1), ...
  'TickDir','out', 'Position',st.axPos(1,:))
setTickLength(gca,st.TL)
xlabel('Signal (expected number of parents, \lambda)', 'FontSize',st.FS(2))
ylabel('Single-sample noise-to-signal ratio', 'FontSize',st.FS(2))
legend('spectrum', 'covariance', '3rd cumulant', '4th cumulant', ...
  'FontSize',st.FS(3), 'Location', 'NW')
text(1.01, 32, ['\eta = ' num2str(100*eta3) '%, \zeta = ' num2str(zeta3)], ...
  'FontSize',st.FS(2))
grid on
copyrightLJF
%% Fig 4 - Noise(eta, eta*lambda), zeta = 0
zeta4 = 0;
eta1D4 = linspace(0, 1, 101);
etalambda1D4 = linspace(0, 3, 301);
[eta4, etalambda4] = meshgrid(eta1D4, etalambda1D4);
NS4 = zeros([size(etalambda4), 4]);  % noise-to-signal ratio
for n = 1:4
  [E, V] = cumul21d3(n, etalambda4./eta4, eta4);
  NS4(:,:,n) = sqrt(V)./E;
end

figure(4), clf, set(gcf, propN,propV)
set(gcf, 'Colormap',alps3, 'Color',st.bgCol)
surf(100*eta1D4, etalambda1D4, NS4(:,:,1), 'FaceAlpha',st.alpha)
hold on
surf(100*eta1D4, etalambda1D4, NS4(:,:,2), 'FaceAlpha',st.alpha)
surf(100*eta1D4, etalambda1D4, NS4(:,:,3), 'FaceAlpha',st.alpha)
surf(100*eta1D4, etalambda1D4, NS4(:,:,4), 'FaceAlpha',st.alpha)
text(100*[1 1 1 1], 1.9*[1 1 1 1], [2, 5, 11.5, 30], ...
  {'spectrum', 'covariance', '3^{rd} cumulant', '4^{th} cumulant'}, ...
   'FontSize',st.FS(3))
hold off
shading interp
set(gca, 'FontName',st.FN, 'FontSize',st.FS(1), 'LineWidth',st.LW(1), ...
  'TickDir','out', 'Position',st.axPos(2,:))
xlabel({'Detection', 'efficiency, \eta (%)'}, 'FontSize',st.FS(2))
  set(get(gca,'XLabel'), 'HorizontalAlignment', 'left')
ylabel('Signal, \eta\lambda', 'FontSize',st.FS(2))
zlabel('Single-sample noise-to-signal ratio', 'FontSize',st.FS(2))
zlim([0 30])
set(gca, 'Color',st.axCol, 'CLim', [1 30])
view([65 25]);  % azimuth and elevation
text(0, 0.5, 33, ['\zeta = ' num2str(zeta4)], 'FontSize',st.FS(2))

% adjust label positions
h = get(gca, 'XLabel');
pos = get(h,'Position');
set(h,'Position',pos+[-30 -0.6 0])

copyrightLJF
%% Fig 5 - Noise(eta*lambda, zeta), eta = 50%
eta5 = 0.5;
zeta1D5 = linspace(0, 10, 201);
etalambda1D5 = linspace(0, 3, 101);
[etalambda5, zeta5] = meshgrid(etalambda1D5, zeta1D5);
NS5 = zeros([size(etalambda5), 4]);  % noise-to-signal ratio
for n = 1:4
  [E, V] = cumul21d3(n, etalambda5, eta5, zeta5);
  NS5(:,:,n) = sqrt(V)./E;
end

figure(5), clf, set(gcf, propN,propV)
set(gcf, 'Colormap',alps3, 'Color',st.bgCol)
surf(etalambda1D5, zeta1D5, NS5(:,:,1), 'FaceAlpha',st.alpha)
hold on
surf(etalambda1D5, zeta1D5, NS5(:,:,2), 'FaceAlpha',st.alpha)
surf(etalambda1D5, zeta1D5, NS5(:,:,3), 'FaceAlpha',st.alpha)
surf(etalambda1D5, zeta1D5, NS5(:,:,4), 'FaceAlpha',st.alpha)
text(2*[1 1 1 1], 0.0*[1 1 1 1], [3, 6, 12, 27], ...
  {'spectrum', 'covariance', '3^{rd} cumulant', '4^{th} cumulant'}, ...
   'FontSize',st.FS(3))
hold off
shading interp
set(gca, 'FontName',st.FN, 'FontSize',st.FS(1), 'LineWidth',st.LW(1), ...
  'TickDir','out', 'Position',st.axPos(2,:))
xlabel('Signal, \eta\lambda', 'FontSize',st.FS(2))
ylabel('Background, \zeta', 'FontSize',st.FS(2))
  set(get(gca,'XLabel'), 'HorizontalAlignment', 'left')
zlabel('Single-sample noise-to-signal ratio', 'FontSize',st.FS(2))
zlim([0 30])
set(gca, 'Color',st.axCol, 'CLim', [1 30])
view([-25 25]);  % azimuth and elevation
text(0.4, 10, 33, ['\eta = ' num2str(100*eta5) '%'], 'FontSize',st.FS(2))

% adjust label positions
h = get(gca, 'YLabel');
pos = get(h,'Position');
set(h,'Position',pos+[0.1 0.5 0])

copyrightLJF
%% Fig 6 - Samples(eta*lambda, zeta), eta = 50%
NSN6 = 0.1;  % noise-to-signal ratio at N samples
eta6 = 0.5;
zeta1D6 = linspace(0, 10, 201);
etalambda1D6 = linspace(0, 1, 1001);
[etalambda6, zeta6] = meshgrid(etalambda1D6, zeta1D6);
N6 = zeros([size(etalambda6), 4]);  % noise-to-signal ratio
for n = 1:4
  [E, V] = cumul21d3(n, etalambda6, eta6, zeta6);
  N6(:,:,n) = V ./ (NSN6 * E).^2;
end

figure(6), clf, set(gcf, propN,propV)
set(gcf, 'Colormap',alps3, 'Color',st.bgCol)
surf(etalambda1D6, zeta1D6, N6(:,:,1), 'FaceAlpha',st.alpha)
hold on
contour3(etalambda1D6, zeta1D6, N6(:,:,1), 1E2*(2:10), ...
  'Color',st.liCol(5,:), 'LineWidth',st.LW(3))
surf(etalambda1D6, zeta1D6, N6(:,:,2), 'FaceAlpha',st.alpha)
contour3(etalambda1D6, zeta1D6, N6(:,:,2), 1E3*(1:10), ...
  'Color',st.liCol(5,:), 'LineWidth',st.LW(3))
surf(etalambda1D6, zeta1D6, N6(:,:,3), 'FaceAlpha',st.alpha)
contour3(etalambda1D6, zeta1D6, N6(:,:,3), 1E4*(1:10), ...
  'Color',st.liCol(5,:), 'LineWidth',st.LW(3))
surf(etalambda1D6, zeta1D6, N6(:,:,4), 'FaceAlpha',st.alpha)
contour3(etalambda1D6, zeta1D6, N6(:,:,4), 1E4*(3:10), ...
  'Color',st.liCol(5,:), 'LineWidth',st.LW(3))
text(1*[1 1 1 1], 0*[1 1 1 1], [5E2, 2.2E3, 1.1E4, 4E4], ...
  {'spectrum', 'covariance', '3^{rd} cumulant', '4^{th} cumulant'}, ...
   'FontSize',st.FS(3), 'HorizontalAlignment', 'right')
hold off
set(gca, 'ZScale','log')
set(gca,'ColorScale','log')
set(gca, 'FontName',st.FN, 'FontSize',st.FS(1), 'LineWidth',st.LW(1), ...
  'TickDir','out', 'Position', st.axPos(2,:) + [0 0 -0.02 0])
% shading interp  % Not possible: Error in value of property CData
shading flat
xlabel('Signal, \eta\lambda', 'FontSize',st.FS(2))
ylabel('Background, \zeta', 'FontSize',st.FS(2))
zlabel(['Samples needed for N/S = ' num2str(100*NSN6) '%'], ...
  'FontSize',st.FS(2))
zlim([2E2 1E5])
set(gca, 'Color',st.axCol, 'CLim', [2.5E2, 1.5E5])
view([25 25]);  % azimuth and elevation
text(0, 0, 5E5, ['\eta = ' num2str(100*eta5) '%'], 'FontSize',st.FS(2))

% adjust label positions
h = get(gca, 'YLabel');
pos = get(h,'Position');
set(h,'Position',pos+[-0.06 -0.6 0])

copyrightLJF
%% Functions
function copyrightLJF
% function copyright - adds copyright note to the current figure
d = date;
h0 = gca;                  % remember current axes
axes('Position',[0 0 1 1], 'Visible','off', 'HitTest','off')
h2 = text(0.99,0.01, ['\copyright' d(end-3:end) '  L J Frasinski']);
set(h2, 'HorizontalAlignment','right', 'FontSize',10)
set(gcf,'CurrentAxes',h0)  % restore previous axes as current
end


==> anc/cumul21d3.m <==
function [E, V] = cumul21d3(n, lambda, eta, zeta)
% [E, V] = cumul21d1(n, lambda, eta, zeta)
% Calculates expected value and variance of a cumulant for a single sample;
%   for many samples N >> 1, variance = V/N and noise = sqrt(V/N).
% Supplementary material for Cumulant Mapping paper
% Input:
%   n - cumulant order, integer:
%     = 1   - spectrum
%     = 2   - covariance
%     = 3,4 - higher cumulants
%   lambda  - expected number of parents including the undetected ones,
%             scalar, vector or array of non-negative values
%   eta     - detection efficiency, 0-1 range; optional, = 1 if omitted
%   zeta    - background of uncorrelated fragments relative to lambda;
%             optional, = 0  if omitted
%   eta, zeta allowed formats:
%     - a scalar (which applies to all elements of lambda) or
%     - an array of the same size as lambda, or
%     - a cell vector of length n, where each cell is either
%       - a scalar (which applies to all fragments z,y,x or w), or
%       - an array matching the size of lambda.
% Output:
%   E - expected values (means) of the n-th cumulant
%   V - variance; both are arrays of the size of lambda
% 
% Copyright 2021-22 Leszek Frasinski, Imperial College London
%  **********************************************************************

% Set any omitted input arguments
if nargin < 4
  zeta = 0;
end
if nargin < 3
  eta = 1;
end

% Validate input
if mod(n, 1) ~= 0 || n < 1 || n > 4
  error('n must be an integer in the range 1 to 4')
end
if any(lambda < 0, 'all')
  warning('Elements of lambda should be non-negative')
end
eta  = validate(eta,  [0 1]);
zeta = validate(zeta, [0 Inf]);

% Calculate combined detector efficiency theta and expected value E
theta = ones(size(lambda));  % initialise
for i = 1:n
  theta = theta.*eta{i};
end
E = theta.*lambda;

% Calculate central moments of correlated and uncorrelated fragments
s2 = E;  % 2nd correlated moment is always needed
z2 = ((1 + zeta{1}).*eta{1} - theta).*lambda;  % 2nd uncorrelated
if n >= 2
  s4 = E + 3*E.^2;
  y2 = ((1 + zeta{2}).*eta{2} - theta).*lambda;
end
if n >= 3
  s3 = E;
  s6 = E + 25*E.^2 + 15*E.^3;
  x2 = ((1 + zeta{3}).*eta{3} - theta).*lambda;
end
if n >= 4
  s8 = E + 119*E.^2 + 490*E.^3 + 105*E.^4;
  w2 = ((1 + zeta{4}).*eta{4} - theta).*lambda;
end

% Calculate cumulant variance V
switch n
  case 1
    % 1st cumulant (= mean)
    Sum2 = z2;  % 2nd-order partition of uncorrelated moments
    V = s2 + Sum2;
  case 2
    % 2nd cumulant (= covariance)
    Sum2 = z2 + y2;
    Sum4 = z2.*y2;
    V = s4 - s2.^2 + s2.*Sum2 + Sum4;
  case 3
    % 3rd cumulant
    Sum2 = z2 + y2 + x2;
    Sum4 = z2.*y2 + z2.*x2 + y2.*x2;
    Sum6 = z2.*y2.*x2;
    V = s6 - s3.^2 + s4.*Sum2 + s2.*Sum4 + Sum6;
  case 4
    % 4th cumulant
    Sum2 = z2 + y2 + x2 + w2;
    Sum4 = z2.*y2 + z2.*x2 + z2.*w2 + y2.*x2 + y2.*w2 + x2.*w2;
    Sum6 = z2.*y2.*x2 + z2.*y2.*w2 + z2.*x2.*w2 + y2.*x2.*w2;
    Sum8 = z2.*y2.*x2.*w2;
    V = s8 - s4.^2 + 48*s4.*s2.^2 - 12*s6.*s2 - 36*s2.^4 ...
      + (s6 - 6*s4.*s2 + 9*s2.^3).*Sum2 + (s4 - s2.^2).*Sum4 ...
      + s2.*Sum6 + Sum8;
end

% Nested functions
  function B = validate(A, rng)
  % Validates an array
  % Input:  A = eta or zeta; rng = [min, max] - valid range vector
  % Output: B = validated eta or zeta, possibly modified
  if iscell(A)
    if ~isvector(A) && length(A) ~= n
      error(['Cell array '  inputname(1) ...
        ' must be a ' num2str(n) '-element vector.'])
    end
    for j = 1:n
      if ~isscalar(A{j}) && any(size(A{j}) ~= size(lambda))
        error(['Each element of ' inputname(1) ...
          ' must match lambda size or be a scalar'])
      end
      [S, L] = bounds(A{j}, 'all');
      if S < rng(1) || L > rng(2)
        warning(['Values of ' inputname(1) '{' num2str(j) ...
          '} should be in the range [' num2str(rng) ']'])
      end
    end
    B = A;
  else
    if ~isscalar(A) && any(size(A) ~= size(lambda))
      error(['Size of ' inputname(1) ...
        ' must match lambda or be a scalar'])
    else
      [S, L] = bounds(A, 'all');
      if S < rng(1) || L > rng(2)
        warning(['Values of ' inputname(1) ...
          ' should be in the range [' num2str(rng) ']'])
      end
      B = repmat({A}, [n, 1]);
    end
  end
  end
end

